Critical Curvature of Algebraic Surfaces in Three-Space

We study the curvature of a smooth algebraic surface $X\subset \mathbb R^3$ of degree $d$ from the point of view of algebraic geometry. More precisely, we consider umbilical points and points of critical curvature. We prove that the number of complex critical curvature points is of order $d^3$. For general quadrics, we fully characterize the number of real and complex umbilics and critical curvature points.

==> anc/theorem_3_1.txt <==
restart
R= QQ[x,y,z,w,q,d,Degrees=>{{1,0,0,0,0,0},{0,1,0,0,0,0},{0,0,1,0,0,0},{0,0,0,1,0,0},{0,0,0,0,1,0},{0,0,0,0,0,0}}]/ideal(x^4,y^4,z^2,w^3)  
mysource=(1+x)^3*(1+y)^3*(1+z)*(1+w)^2 
mytarget=(1+d*x)*(1+(d-1)*x+y)*(1+2*y)*(1+(2*d-2)*x+z)*(1+(d-1)*x+y+w)^3*(1+z+w)
c1s=sum(select(terms mysource, i-> ((degree i)#0 + (degree i)#1 + (degree i)#2 + (degree i)#3)==1))
c2s=sum(select(terms mysource, i-> ((degree i)#0 + (degree i)#1 + (degree i)#2 + (degree i)#3)==2))
c1t=sum(select(terms mytarget, i-> ((degree i)#0 + (degree i)#1 + (degree i)#2 + (degree i)#3)==1))
c2t=sum(select(terms mytarget, i-> ((degree i)#0 + (degree i)#1 + (degree i)#2 + (degree i)#3)==2))
targetchernpoly=1+c1t*q+c2t*q^2
invertedsourcechernpoly=1-c1s*q+(c1s^2-c2s)*q^2
myproduct=invertedsourcechernpoly*targetchernpoly
gamma0=1
gamma1=sum(select(terms myproduct, i-> (degree i)#4 ==1))
gamma2=sum(select(terms myproduct, i-> (degree i)#4 ==2))
--ignore the q 
porteousdeterminant=gamma1^2-gamma0*gamma2 
chernf=1+d*x
chernalpha=1+(d-1)*x+y
chernv=1+2*y
chernbeta=1+(2*d-2)*x+2*z
chernw=1+(d-1)*x+y+w
--chernw is repeated n times 
criticallocus= porteousdeterminant*chernf*chernalpha*chernv*chernbeta*chernw^3
goodx=sum(select(terms criticallocus, i-> (degree i)#0==3))
goody=sum(select(terms goodx, i-> (degree i)#1==3))
goodz=sum(select(terms goody, i-> (degree i)#2==1))
goodw=sum(select(terms goodz, i-> (degree i)#3==2))
degreecriticallocus=goodw 
toString oo

==> anc/theorem_3_1_numerical.jl <==
using LinearAlgebra, HomotopyContinuation
import Base: isdisjoint
n = 3
d = 3


@var x[1:n] λ u[1:n] y[1:2]
f = rand_poly(Float64, x, d)
∇ = differentiate(f, x)
H = differentiate(∇, x)

C = [
    f;
    λ^2 * transpose(∇) * ∇ - 1;
    transpose(u) * ∇;
    transpose(u) * u - 1;
    H * u + y[1] .* u + y[2] .* ∇
]

g = λ * y[1]

@var μ[1:length(C)]
variables = [x; u; λ; y; μ]

𝕃 = g - transpose(μ) * C
F = System(
        differentiate(𝕃, variables),
        variables = variables
)

S = solve(F)

cert = certify(F, solutions(S))

x_certs = map(cert.certificates) do c
    c = certified_solution_interval_after_krawczyk(c)[1:3]
    HomotopyContinuation.IComplexF64.(c)
end

function isdisjoint(I₁, I₂)
    iter = zip(I₁, I₂)
    any(map(I -> isdisjoint(I[1],I[2]), iter))
end

UP = [x_certs[1]]
for j in 2:length(x_certs)
    Iⱼ = x_certs[j]
    if all(Iᵢ -> isdisjoint(Iᵢ, Iⱼ), UP)
        push!(UP, Iⱼ)
    end
end

println("Number of crit. curv. points: $(length(UP))\n")

